On gauge freedom, conservativity and intrinsic dimensionality estimation in diffusion models

Diffusion models are generative models that have recently demonstrated impressive performances in terms of sampling quality and density estimation in high dimensions. They rely on a forward continuous diffusion process and a backward continuous denoising process, which can be described by a time-dependent vector field and is used as a generative model. In the original formulation of the diffusion model, this vector field is assumed to be the score function (i.e. it is the gradient of the log-probability at a given time in the diffusion process). Curiously, on the practical side, most studies on diffusion models implement this vector field as a neural network function and do not constrain it be the gradient of some energy function (that is, most studies do not constrain the vector field to be conservative). Even though some studies investigated empirically whether such a constraint will lead to a performance gain, they lead to contradicting results and failed to provide analytical results. Here, we provide three analytical results regarding the extent of the modeling freedom of this vector field. {Firstly, we propose a novel decomposition of vector fields into a conservative component and an orthogonal component which satisfies a given (gauge) freedom. Secondly, from this orthogonal decomposition, we show that exact density estimation and exact sampling is achieved when the conservative component is exactly equals to the true score and therefore conservativity is neither necessary nor sufficient to obtain exact density estimation and exact sampling. Finally, we show that when it comes to inferring local information of the data manifold, constraining the vector field to be conservative is desirable.

==> plots/locality_intuition.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Apr 28 15:00:20 2023

@author: chrvt
"""

import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import multivariate_normal
import os 

# Set up the grid
# N = 1001
# x = np.linspace(-5, 5, N)
# y = np.linspace(-5, 5, N)
# X, Y = np.meshgrid(x, y)
# data = np.stack((X.flatten(), Y.flatten()), axis=1)

# # Define the mean and covariance of the Gaussian
# mu = np.array([0, 0])
# cov = np.array([[4, 0], [0, 4]])

# density = multivariate_normal(mu,cov)

# # Calculate the density of the Gaussian at each point on the grid
# log_prob = density.logpdf(data)

# # Plot the heatmap
# fig, ax = plt.subplots()
# im = ax.imshow(np.exp(log_prob).reshape([N,N]), cmap='jet', extent=(-5, 5, -5, 5), origin='lower')
# ax.set_xlabel('X')
# ax.set_ylabel('Y')
# ax.set_title('2D Gaussian Heatmap')
# plt.colorbar(im)
# ax.set_xlim(1,2.75)
# ax.set_ylim(-2.5,-0.8)
# # plt.show()

# save_path = r'/Users/chrvt/Documents/PhD/Projects/diffusion_understanding/plots'
# plt.savefig(os.path.join(save_path,'2d_heatmap.png'))  

################
################
N = 1001
x = np.linspace(0, 1.0, N)
y = np.linspace(-0.5, 0.5, N)
X, Y = np.meshgrid(x, y)
data = np.stack((X.flatten(), Y.flatten()), axis=1)

# Define the mean and covariance of the Gaussian
# mu = np.array([0, 0])
# cov = np.array([[4, 0], [0, 4]])

# density = multivariate_normal(mu,cov)

def gaussian_pdf(x, mu, sigma):
    """
    Computes the probability density function of a 1D Gaussian distribution
    with mean mu and standard deviation sigma, evaluated at the points x.
    """
    return np.exp(-(x - mu)**2 / (2 * sigma**2)) / np.sqrt(2 * np.pi * sigma**2)


def density(x,y,eps=0.5e-02,radius=1):
    probs = np.zeros(len(x))
    mask = np.where((radius-eps <= np.sqrt(x**2 + y**2))  & (np.sqrt(x**2 + y**2) <= radius+eps))
    probs[mask] = gaussian_pdf(y[mask],0,0.15)
    # import pdb; pdb.1set_trace()
    return probs
    
    
#     return

# Calculate the density of the Gaussian at each point on the grid

prob = density(data[:,0],data[:,1],radius=0.5)

# Plot the heatmap
fig, ax = plt.subplots()
im = ax.imshow(prob.reshape([N,N]), cmap='jet', extent=(-1, 1, -1, 1), origin='lower')
ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_title('2D Image of "S"')
plt.colorbar(im)
# ax.set_xlim(1,2.75)
# ax.set_ylim(-2.5,-0.8)
# plt.show()

save_path = r'/Users/chrvt/Documents/PhD/Projects/diffusion_understanding/plots'
plt.savefig(os.path.join(save_path,'S_heatmap.png'))  

#########################
#########################


N = 1001
x = np.linspace(0.5, 1.5, N)
y = np.linspace(-0.5, 0.5, N)
X, Y = np.meshgrid(x, y)
data = np.stack((X.flatten(), Y.flatten()), axis=1)

# Define the mean and covariance of the Gaussian
# mu = np.array([0, 0])
# cov = np.array([[4, 0], [0, 4]])
 
# density = multivariate_normal(mu,cov)

def gaussian_pdf(x, mu, sigma):
    """
    Computes the probability density function of a 1D Gaussian distribution
    with mean mu and standard deviation sigma, evaluated at the points x.
    """
    return np.exp(-(x - mu)**2 / (2 * sigma**2)) / np.sqrt(2 * np.pi * sigma**2)

def distance(x, y,radius=1):
    norm = np.sqrt(x**2 + y**2)
    distance = 1 - norm
    return distance

def density(x,y,eps=0.5e-02,radius=0.5):
    # probs = np.zeros(len(x))
    dist = distance(x,y,radius = radius)
    probs = gaussian_pdf(dist, 0, 0.03) * gaussian_pdf(y,0,0.15)
    # mask = np.where((radius-eps <= np.sqrt(x**2 + y**2))  & (np.sqrt(x**2 + y**2) <= radius+eps))
    # probs[mask] = gaussian_pdf(y[mask],0,0.15)
    # import pdb; pdb.1set_trace()
    return probs
    
    
#     return

# Calculate the density of the Gaussian at each point on the grid

prob = density(data[:,0],data[:,1],radius=0.5)

# Plot the heatmap
fig, ax = plt.subplots()
im = ax.imshow(prob.reshape([N,N]), cmap='jet', extent=(-1, 1, -1, 1), origin='lower')
ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_title('dt density')
plt.colorbar(im)

ax.set_xlim(-0.2,0.1)
ax.set_ylim(-0.45,-0.15)
# plt.show()

save_path = r'/Users/chrvt/Documents/PhD/Projects/diffusion_understanding/plots'
plt.savefig(os.path.join(save_path,'Dt_heatmap_zoom.png'))  

==> plots/python/d_sphere.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed May 24 15:56:50 2023

@author: chrvt
"""

import numpy as np
import matplotlib.pyplot as plt
import os

#--------
SMALL_SIZE = 20
MEDIUM_SIZE = 30
BIGGER_SIZE = 40
plt.rc('font', size=MEDIUM_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)
 #--------
 
 
D = np.array([4,6,8,10,12,14,16,18,20])
d_hat = np.array([1,2,3,4,5,6,7,8,9])
d_hat = D/2-1 #- 0.1 # 1* np.random.randn(4)

fig = plt.figure(figsize=(20,20))

plt.scatter(D/2-1,d_hat,label='ours', color='black',s=500, zorder=2)
#plt.plot(D/2-1,d_hat,label='ours',lw=5, zorder=1)
plt.plot(D/2-1,D/2-1,label='true ID',linestyle='dashed',lw=5, zorder=1)

plt.legend()

# plt.title(r'ID estimation for \mathcal(S)(D/2) embedded in $D$')




plt.xlabel(r'intrinsic dimension')
plt.ylabel(r'estimate')


plt.savefig(os.path.join(r'/Users/chrvt/Documents/PhD/Projects/gauge_freedom/plots/python','d_sphere.png'))
